Nearest-Neighbor Inter-Intra Contrastive Learning from Unlabeled Videos

Contrastive learning has recently narrowed the gap between self-supervised and supervised methods in image and video domain. State-of-the-art video contrastive learning methods such as CVRL and $\rho$-MoCo spatiotemporally augment two clips from the same video as positives. By only sampling positive clips locally from a single video, these methods neglect other semantically related videos that can also be useful. To address this limitation, we leverage nearest-neighbor videos from the global space as additional positive pairs, thus improving positive key diversity and introducing a more relaxed notion of similarity that extends beyond video and even class boundaries. Our method, Inter-Intra Video Contrastive Learning (IIVCL), improves performance on a range of video tasks.

==> supplement/code_old.py <==
# f_q: MoCo online encoder
# f_k: MoCo mementum encoder
# m: momentum
# t: temperature 
# intra_queue:queue for intra loss (KxC)
# nn_queue: queue for NN loss (KxC)
# g_intra: projection MLP for intra loss
# g_nn: projection MLP for NN loss
# intra_lambda: contribution weight parameters of intra loss
# nn_lambda: contribution weight parameter of NN loss

for x in loader: #load minibatch x with N samples
    x_q,x_k = aug(x), aug(x) # random augmentation
    z_q = f_q(x_q) # forward pass to online encoder
    z_k = f_k(x_k) # forward pass to mementum encoder
    # projection for intra loss: Nxd,Nxd
    z_q_intra, z_k_intra = g_intra(z_q), g_intra(z_k) 
    # another separate projection for nn loss: Nxd,Nxd 
    z_q_nn, z_k_nn = g_nn(z_q), g_nn(z_k)
    # no gradient to keys
    z_k_intra, z_k_nn = z_k_intra.detach(), z_k_nn,detach()
    # find the location of the nearest-neighbor of z_k_nn in nn_queue
    nn_idx = NN(z_k_nn, nn_queue)
    # nn_logits: NxC
    nn_logits = mm(z_q_nn.view(N,C), nn_queue.view(C,K))
    # nn contrastive loss 
    nn_loss = CrossEntropy(nn_logits, nn_idx)

    # maskout nearest-neighbor positives from intra_queue
    intra_mask = ones(intra_queue.shape[0]) # mask: Kx1 
    intra_mask[nn_idx] = False 
    masked_intra_queue = intra_queue[intra_mask]
    # intra positive logits: Nx1
    intra_logits_positive = bmm(z_q_intra.view(N,1,C), z_k_intra.view(N,C,1))
    # intra negative logits: NxK 
    intra_logits_negative = mm(z_q_intra.view(N,C), intra_queue.view(C,K))
    # intra logits: Nx(1+K) 
    intra_logits = cat([intra_logits_positive, intra_logits_negative],dim=1)
    intra_label = zeros(N)
    intra_loss = CrossEntropy(intra_logits, intra_label)

    # compute total loss
    total_loss = intra_lambda*intra_loss + nn_lambda*nn_loss
    # SGD update
    total_loss.update()
    update(f_q.params)

    # udpate momentum encoder
    f_k.param = m*f_k.params + (1-m)*f_q.params

    # update queues
    enqueue(intra_queue,z_k_intra)
    enqueue(nn_queue,z_k_nn)
    dequeue(intra_queue)
    dequeue(nn_queue)

# find the location of nearest-neighbor embedding in the queue
def NN(z,Q):
    # z: input embedding minibatch, NxC
    nn_idx = (z@Q.T).argmax(dim=1) # NN location: Nx1
    return nn_idx
